On completing three cyclic transversals to a latin square

Let $P$ be a partial latin square of prime order $p>7$ consisting of three cyclically generated transversals. Specifically, let $P$ be a partial latin square of the form: \[ P=\{(i,c+i,s+i),(i,c'+i,s'+i),(i,c''+i,s''+i)\mid 0 \leq i< p\} \] for some distinct $c,c',c''$ and some distinct $s,s',s''$. In this paper we show that any such $P$ completes to a latin square which is diagonally cyclic.

==> diagcases.sage <==
###########################################################################
#   This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#
#   This program is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#   GNU General Public License for more details.
#
#   You should have received a copy of the GNU General Public License
#   along with this program.  If not, see <http://www.gnu.org/licenses/>.
###########################################################################

# author: Carlo Hamalainen
# email: carlo.hamalainen@gmail.com

# This file is known to work in the following version of SAGE
# on Debian/testing on an AMD Athlon(tm) XP 2600+.
#
#----------------------------------------------------------------------
#| SAGE Version 2.8.14, Release Date: 2007-11-24                      |
#| Type notebook() for the GUI, and license() for information.        |
#----------------------------------------------------------------------


# This code finds solutions for...
# See the paper "On completing three cyclic transversals to a latin
# square", Nicholas J. Cavenagh, Carlo Hamalainen, Adrian M. Nelson.
#
# This code will produce fewer exceptions for p = 11 compared to those
# listed in the paper due to the new canonical_form function.

import sys
import math

def mth_powers(K, m):
    """
    Returns the m-th powers in the finite field K.
    """

    pows = list(set(map(lambda x: K(x^m), K.list_of_elements_of_multiplicative_group())))
    pows.sort()

    return pows

def is_nonzero_mth_power(K, x, m):
    """
    Check if x is a nonzero mth power in the finite field K.

    INPUT:
        K -- finite field
        x -- an integer such that K(x) is a valid expression
        m -- integer >= 1

    OUTPUT:
        An element y >= 1 such that y^m = x in K.
    """

    if x == 0: return None

    try:
        return K(x).nth_root(m)
    except ValueError:
        return None

    assert False # shouldn't reach here anyway
    return None 

def condition_F(K, i1, i2, j, x, m):
    """
    F(x) must be an mth power modulo p (see p. 7 of the paper).
    """
    i1 = K(i1)
    i2 = K(i2)
    j = K(j)
    x = K(x)
    m = K(m)

    F = (1 - j*x)/(1-j)

    if is_nonzero_mth_power(K, F, m) != None:
        return True

    return False

def condition_G(K, i1, i2, j, x, m):
    """
    G(x) must not be an mth power modulo p (see p. 8 of the paper).
    """

    i1 = K(i1)
    i2 = K(i2)
    j = K(j)
    x = K(x)
    m = K(m)

    G = -(x*j*i1 - i2)/(i2 - j*i1)

    if is_nonzero_mth_power(K, G, m) == None:
        return True

    return False

def condition_H(K, i1, i2, j, x, m):
    """
    H(x) must not be an mth power modulo p (see p. 8 of the paper)
    """

    i1 = K(i1)
    i2 = K(i2)
    j = K(j)
    x = K(x)
    m = K(m)

    H = (x*j*(1-i1) + i2 - j)/(i2 - j*i1)

    if is_nonzero_mth_power(K, H, m) == None:
        return True

    return False

def valid_triple(K, i1, i2, j):
    """
    Check that (i1, i2, j) is a valid triple (see Section 4, par 2 for
    the details). Note that in the paper, i1 is c and i2 is e.
    """

    i1 = K(i1)
    i2 = K(i2)
    j = K(j)

    if i1 in [K(0), K(1)]: return False
    if j  in [K(0), K(1)]: return False

    S = [K(0), j, i1, i1+j-1, j*i1]

    if i2 in S: return False

    return True

def second_part(K, i1, i2, j):
    p = K.cardinality()

    for m in range(2, p):
        # m divides (p-1)
        if (p-1) % m != 0: continue

        for x in mth_powers(K, m):
            if condition_F(K, i1, i2, j, x, m) and condition_G(K, i1, i2, j, x, m) and condition_H(K, i1, i2, j, x, m):
                return (x, m)

    cej = canonical_form(K, j, i1, i2, x, m)

    return cej

def exceptions_search(K, printExceptions, printTrades):
    """
    If printExceptions = True, print the triples (i1, i2, j) for which
    no solution x can befound for any possible mth power modulo p.

    If printTrades = True, print the actual bitrade constructed for the
    triple (i1, i2, j) and the solution x which is an mth power modulo p.
    """

    p = K.cardinality()

    exceptions = {}

    for i1 in range(1, p):
        for i2 in range(1, p):
            for j in range(1, p):
                if valid_triple(K, i1, i2, j):
                    s = second_part(K, K(i1), K(i2), K(j))

                    if len(s) == 2:
                        x = s[0]
                        m = s[1]

                        if printTrades: bitrade(K, j, i1, i2, x, m)

                    if len(s) == 3:
                        exceptions[ (s[0], s[1], s[2]) ] = True

    if printExceptions:
        for (c, e, j) in exceptions.keys():
            print p, c, e, j

def canonical_form(K, j, c, e, x, m):
    """
    Given (j, c, e) we can form the following equivalent triples:

    (j, c, e)
    (j,1-c,j-e)
    (e/c, (c-1)/c, (e-j)/c)
    (e/c,1/c,j/c)
    ((j-e)/(1-c),1/(1-c),j/(1-c))
    ((j-e)/(1-c),c/(c-1),e/(c-1))

    The canonical triple is the least triple when sorted in
    numerical-lexicographic order, i.e.

        (r, c, e) < (r', c', e')

    if r < r', c < c', and e < e'.
    """

    j = K(j)
    c = K(c)
    e = K(e)
    x = K(x)
    m = K(m)

    A = []

    A.append( (j, c, e) )
    A.append( (j,1-c,j-e) )
    A.append( (e/c, (c-1)/c, (e-j)/c) )
    A.append( (e/c, 1/c, j/c) )
    A.append( ((j-e)/(1-c), 1/(1-c), j/(1-c)) )
    A.append( ((j-e)/(1-c), c/(c-1), e/(c-1)) )

    for i in range(len(A)):
        # We print exceptions as p, c, e, j so we have
        # to reorder things here.
        t0 = A[i][0]
        t1 = A[i][1]
        t2 = A[i][2]
        A[i] = (t1, t2, t0) 

    A.sort()

    return A[0]

def bitrade(K, j, c, e, x, m):
    """
    Explicitly construct the bitrade for a given
    solution x with mth powers modulo p.
    """

    p = K.cardinality()

    j = K(j)
    c = K(c)
    e = K(e)
    x = K(x)
    m = K(m)

    gamma = (x*j*c - e)/(x-1)
    # beta = 1
    alpha1 = (e - j*c)/(x-1)

    alpha2 = (j*c - gamma)

    assert alpha1 == alpha2
    alpha = alpha1

    row = []
    for a in range(p):
        row.append( int(j*K(a)) )

    columns = {}

    for y in range(1, p):
        columns[ int((1/j)*(alpha*(K(y)**m) + gamma)) ] = True

    for y in columns.keys():
        row[y] = int(x*(row[K(y)] - gamma) + gamma)

    assert row[c] == int(e)
    assert row[1] == int(j)
    assert row[0] == int(0)

    for a in range(p):
        for b in range(p):
            print int(K(row[K(b) - K(a)] + a)),
        print ""
    print ""

def find_bitrades(p_min, p_max):
    """
    Find bitrades for all primes between p_min and p_max (inclusive)
    for which the search for triples has failed and we must construct
    the bitrade manually.

    Example: find_bitrades(8, 194)
    """

    for p in list(primes(p_max)):
        if p < p_min: continue

        K = GF(p)

        exceptions_search(K, printExceptions = False, printTrades = True)

def find_exeptions(p_min, p_max):
    """
    Find tuples (i, j) that are exceptions for primes p
    between p_min and p_max, inclusive.

    INPUT:
        p_min -- minimum prime to check
        p_max -- maximum prime to check

    OUTPUT:
        Triples for which no valid (x, m) were able to be found so that
        conditions F, G, and H could be satisfied.
    """

    for p in list(primes(p_max)):
        if p < p_min: continue

        K = GF(p)

        exceptions_search(K, printExceptions = True, printTrades = False)

#######################################################################################

find_exeptions(11, 194)

# Other usage:
# find_bitrades(11, 194)
# and check that each p by p array is a latin square.


